Using Recurrent Neural Networks to Optimize Dynamical Decoupling for Quantum Memory

We utilize machine learning models which are based on recurrent neural networks to optimize dynamical decoupling (DD) sequences. DD is a relatively simple technique for suppressing the errors in quantum memory for certain noise models. In numerical simulations, we show that with minimum use of prior knowledge and starting from random sequences, the models are able to improve over time and eventually output DD-sequences with performance better than that of the well known DD-families. Furthermore, our algorithm is easy to implement in experiments to find solutions tailored to the specific hardware, as it treats the figure of merit as a black box.

==> plot_convergence.py <==
import matplotlib.pyplot as plt
import numpy as np
import cPickle as cp
# Experiment length 16  threshold
mean_16_threshold = [0.040566917921731983, 0.00034303281342797017, 0.00034802331096628504, 0.00035187284894740953, 0.00031293705883405964]
min_16_threshold = [0.00011533987950699894, 7.4507957665844625e-05, 7.9489160907975093e-05, 8.5090375299689587e-05, 8.3174075877030177e-05]
best_dd_16_threshold = [7.4e-5] * len(mean_16_threshold)
x_vals_16_threshold = np.arange(len(mean_16_threshold))
vals_16_thresholds = [0.05, 0.01, 0.005, 0.001, 0.0005]

# Experiment length 16 gates reuse models
mean_16_reuse_models = [0.057574521922232988, 0.031238067370276623, 0.014727934612436246, 0.00025686052056334832, 0.00017262267302588065, 0.00013159554523012096, 0.00010689069922461818]
min_16_reuse_models = [0.00017563634952602936, 9.3629383452273414e-05, 8.6388504990554812e-05, 7.3953623064804667e-05, 7.3953623064804667e-05, 7.1796005184261496e-05, 7.1796005184261496e-05]
best_dd_16_reuse_models = [7.4e-5] * len(mean_16_reuse_models)
x_vals_16_reuse_models = np.arange(len(mean_16_reuse_models))

# experiment length 16 reuse models 10 random gates
mean_16_random_gates = [0.066425032850445473, 0.050386195664450455, 0.039241757482684742, 0.030837917170992823, 0.026328060279197967, 0.023904362569367191, 0.02254485027447703, 0.021835679932059201, 0.021551473031825218, 0.021039017579129866, 0.020709110883456078]
min_16_random_gates = [0.018746501640105825, 0.013764846265902426, 0.011990370521628135, 0.0086912978014413739, 0.0059328111864919387, 0.0066286663241726879, 0.0074160060707575805, 0.0060493676286585037, 0.0075571829029944613, 0.0061620182295294042, 0.0068983050719781574]
best_dd_16_random_gates = [7.4e-5] * len(mean_16_random_gates)
x_vals_16_random_gates = np.arange(len(mean_16_random_gates))

# experiment length 26 reuse all no duplicates
mean_16_random_gates_reuse_all_no_dupl = [0.070475725645920764, 0.0545833803969741, 0.045891794062445548, 0.038480782395815108, 0.033429822065941785, 0.029637203018565532, 0.02661043669810308, 0.024374715569670413, 0.022569351833896849, 0.020863627136689235, 0.019320004820343906, 0.017388112456702898, 0.014037012552824796, 0.011252973041331429, 0.0095436444601340285, 0.0085573569641335875, 0.0079268645272943077, 0.0074342541033358984, 0.0071779880710203456]
min_16_random_gates_reuse_all_no_dupl = [0.023676460132138734, 0.01979189357046689, 0.016684491641401088, 0.012029642044764604, 0.0091081229892365778, 0.0091081229892365778, 0.0035381930544041876, 0.0035381930544041876, 0.0035381930544041876, 0.0035381930544041876, 0.0001289062632070475, 9.6034698415332548e-05, 8.1777217615244252e-05, 8.1777217615244252e-05, 8.1777217615244252e-05, 8.1777217615244252e-05, 8.1777217615244252e-05, 8.1777217615244252e-05, 8.1777217615244252e-05]
best_dd_16_random_gates_reuse_all_no_dupl = [7.4e-5] * len(mean_16_random_gates_reuse_all_no_dupl)
x_vals_16_random_gates_reuse_all_no_dupl = np.arange(len(mean_16_random_gates_reuse_all_no_dupl))

# experiment length 16 reuse all no duplicates
mean_16_reuse_all_no_dupl = [0.057473144953894481, 0.032404502075657877, 0.013482172257385497, 0.00022575640816703953, 0.00015638258831754517, 0.00013011459442063722, 0.00012084028397752462, 0.00011841908931007452, 0.00011731794332623298, 0.00011668595391849819, 0.00011601411902022054, 0.00011556119970795811, 0.00011485997628476445, 0.00011405022292925345, 0.00011343357590140597, 0.00011308351218421495, 0.00011291256427226031, 0.00011282669015608222, 0.00011278172865362697, 0.0001127523124920466, 0.00011272842585740748, 0.00011271362810642632, 0.00011270387626178357]
min_16_reuse_all_no_dupl = [0.00016332324037431731, 0.00010111436374214958, 7.5816217095937019e-05, 7.5816217095937019e-05, 7.3938826091623664e-05, 7.1796005184261496e-05, 7.1121464394289109e-05, 7.1121464394289109e-05, 7.1121464394289109e-05, 7.1121464394289109e-05, 7.1121464394289109e-05, 7.1121464394289109e-05, 7.1121464394289109e-05, 6.9679179310577869e-05, 6.9679179310577869e-05, 6.9679179310577869e-05, 6.9679179310577869e-05, 6.9679179310577869e-05, 6.9679179310577869e-05, 6.9679179310577869e-05, 6.9679179310577869e-05, 6.9679179310577869e-05, 6.9679179310577869e-05]
best_dd_16_reuse_all_no_dupl = [7.4e-5] * len(mean_16_reuse_all_no_dupl)
x_vals_16_reuse_all_no_dupl = np.arange(len(mean_16_reuse_all_no_dupl))

# Experiment length 32 all models new
mean_32_all_new = [0.15513398075508128, 0.093244851622132308, 0.056079895294451718, 0.018834754214895257, 0.0055676143699123345, 0.0030802069946872083]
min_32_all_new = [0.0058716278657649093, 0.0022949977580086715, 0.0014739516152498418, 0.0014184261028659744, 0.0016061374655471725, 0.0011845175869376026]
best_dd_32_all_new = [0.000803] * len(mean_32_all_new)
x_vals_32_all_new = np.arange(len(mean_32_all_new))

# Experiment length 32 reuse models
mean_32_reuse_models = [0.15387204391129422, 0.096036668216412879, 0.066047469925044261, 0.041336552210907519, 0.0053354065989353536, 0.0031213154713305457, 0.00238816970899645, 0.0019512730173638247, 0.0016976303095481249, 0.0015002320902473283, 0.0013325479602111631, 0.001214]
min_32_reuse_models = [0.0027264984778133244, 0.0026580917477282309, 0.0021717128251786269, 0.0016928998769990874, 0.0013477779308196792, 0.0013055000187248602, 0.00099169794736326524, 0.0010545484569318591, 0.00096221187149785363, 0.00089592191961267089, 0.00082190548168224384, 0.000751]
best_dd_32_reuse_models = [0.000803] * len(mean_32_reuse_models)
x_vals_32_reuse_models = np.arange(len(mean_32_reuse_models))

# experiment length 32 reuse all no duplicates
mean_32_reuse_all_no_dupl = [0.15446393539060438, 0.094472572136091337, 0.064964788427301828, 0.036629014742680752, 0.0064000551295671972, 0.00362111410211961, 0.0026604623651609329, 0.0020663933425325823, 0.0017034406425485166, 0.0014381727440750842, 0.0012641407447549263, 0.0011337184651938638, 0.0010273707548722341, 0.00094832346172988159, 0.00088299433214202386, 0.00083488261193246499, 0.00080236247707382374, 0.00078568627580127208, 0.00077416351175424827, 0.00076543058344188161, 0.00075973531448042314, 0.00075437115041780179, 0.00074950086648537277, 0.00074613410788218156, 0.00074350990038863697, 0.00074038007329946351, 0.00073724136603077863, 0.00073455553957131711, 0.00073250204683043309, 0.00072984670317411792, 0.00072775253772184613, 0.00072553502102426905, 0.00072343897549172372, 0.00072169106138553847, 0.00071978361583914085, 0.00071800736293233349, 0.00071659240103437959, 0.00071541292611023636, 0.00071409730590281861, 0.00071333356953382572, 0.00071201875348240074]
min_32_reuse_all_no_dupl = [0.0059124284199675936, 0.0020778749516069213, 0.0020778749516069213, 0.0019494362256732255, 0.0013862960068148772, 0.0012372091837633042, 0.0012372091837633042, 0.0011276765687670948, 0.00098095327298436679, 0.00081913186711694516, 0.00075307725324091739, 0.00070914161722916453, 0.00066670036212971922, 0.00041255648021812895, 0.00041255648021812895, 0.00041235313438667514, 0.00041235313438667514, 0.00041213655901298034, 0.00041213655901298034, 0.00041213655901298034, 0.00041213655901298034, 0.00041213655901298034, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027, 0.00038083458690006027]
best_dd_32_reuse_all_no_dupl = [0.000803] * len(mean_32_reuse_all_no_dupl)
x_vals_32_reuse_all_no_dupl = np.arange(len(mean_32_reuse_all_no_dupl))

# Experiment length 64 reuse models + 5/gram
mean_64_reuse_models = [0.2118156058764957, 0.1288237190076425, 0.11268859754030909, 0.092822010997620288, 0.076394972935197203, 0.061802670513532554, 0.062752174741298822, 0.051546819015525741, 0.04473211452138115, 0.035587843271693398, 0.027255024529453289, 0.015654865192179724, 0.0043722939985817088, 0.0039251202691711756]
six_gram_mean = [0.21126477997433121, 0.20157949498216141, 0.19354126757014523, 0.18613727511959172, 0.1796979746283717, 0.17400437210330374, 0.16744275276994808, 0.16309456135896544, 0.15872128950035549, 0.15362703186710688, 0.14984188715960045, 0.1453594328240165, 0.1418568596444176, 0.13865214821327498, 0.13500869966419576, 0.13124117276597444, 0.1283874743609395, 0.12536140199152002, 0.12198298208732808, 0.1189780635323094, 0.11545553494547585, 0.11252392571800542, 0.10831616607552844, 0.10463131724006848, 0.10076246272087451, 0.096901978544766273, 0.092036550527887784, 0.087559644995686373, 0.082493083243197915, 0.076484635051119257, 0.069811968563044627, 0.061182517054662558, 0.051488293049788504, 0.030389058604324008, 0.005476193869952955, 0.0051930116731022319, 0.0047648297438454418, 0.0046131932816194324, 0.0043349225460062434, 0.0041137825507063042, 0.0039891903209832965, 0.0039223570122616427]
five_gram_mean = [0.211599542269, 0.202841683841, 0.197885609069, 0.191129318109, 0.185112383243, 0.180676892042, 0.176501611398, 0.172153363148, 0.167357394118, 0.163922816365, 0.160033879743, 0.157303353699, 0.154092641275, 0.150549470465, 0.148007402889, 0.144537499433, 0.141459527432, 0.139223374101, 0.136266039113, 0.133279792972, 0.130552041592, 0.127411614501, 0.124637977694, 0.121740813424, 0.11836621222, 0.115366945813, 0.111455315948, 0.107845073111, 0.104288089602, 0.100472307215, 0.0961192808417, 0.092082934172, 0.0878344704173, 0.0829603121829, 0.0776117309809, 0.0717736995214, 0.0652981593867, 0.0584648234739, 0.0493923761316, 0.0284885475717, 0.0040344232243, 0.00388561093045]

min_64_reuse_models = [0.012793109896176947, 0.0077507804924535871, 0.0056399650197796409, 0.0055641635177811196, 0.0045159629868147385, 0.003691107124406858, 0.0034439124004263222, 0.0031563894335883838, 0.0028021351352786341, 0.0023493569031370811, 0.0019749630909786089, 0.0017464627257962083, 0.0015685126195885818, 0.0011777913862376938]
six_gram_min = [0.050294995341976269, 0.019841780203426682, 0.010674398402053779, 0.0097962884037314443, 0.0089570374727668736, 0.014353252092812966, 0.0074212561881591785, 0.0057622417980357716, 0.010936554168831492, 0.0046992271510498196, 0.0044213733619444312, 0.0028311745446934636, 0.0051756605994853142, 0.0040937001696857139, 0.0042948009199619483, 0.0043185483571270616, 0.0033530726358254118, 0.0032559754264144623, 0.002754700284382133, 0.0034255346947411921, 0.0031752517029459944, 0.0034318378351454715, 0.0021578664945315204, 0.0023538342616738679, 0.0024192910428493049, 0.0021749114847759857, 0.0024304443092113392, 0.0019251092134814412, 0.002270235000096283, 0.0023672934296735042, 0.0021456092325246928, 0.0020755625954830262, 0.0019603572148712369, 0.00216990371485542, 0.0020906183884604342, 0.0029107943349237931, 0.0026033521603280201, 0.0029822194120260551, 0.0027662294354240283, 0.0026783558404390321, 0.0029842097372125734, 0.0027967735859466022]
five_gram_min = [0.0127484741052, 0.0508459900373, 0.0121140118184, 0.0101180375235, 0.00678417790202, 0.00718220742434, 0.00911764177954, 0.00863786708901, 0.00604363452249, 0.0073759603655, 0.00589171693994, 0.00631629255886, 0.00447198941536, 0.0034286414496, 0.00401443738333, 0.00313565100394, 0.00352565283505, 0.0033810144605, 0.00415584737916, 0.00430688764043, 0.00424510009242, 0.00315028478649, 0.00269066169418, 0.003143266571, 0.00250182900913, 0.00237252567451, 0.00252558054019, 0.00228651553008, 0.00208262940861, 0.00221735210987, 0.00169007853222, 0.00186896169053, 0.00202129716197, 0.00180659293984, 0.00178197492466, 0.00170731920918, 0.00148772800174, 0.00173727465714, 0.00162056042632, 0.00167759322163, 0.00178886192072, 0.00190216151125]

best_dd_64_reuse_models = [0.001514] * len(mean_64_reuse_models)
x_vals_64_reuse_models = np.arange(len(mean_64_reuse_models))

# Experiment length 64 reuse all no duplicates
mean_64_reuse_all_no_dupl = [0.211601283723997, 0.13515947804193842, 0.10792943223130561, 0.083555101526603517, 0.061654077689202495, 0.055310579725694552, 0.044590818335101319, 0.036917516048228322, 0.025491874982562071, 0.016244052400500083, 0.0095063795688908638, 0.0080146484561639565, 0.0066430954409924655, 0.0053812856672339942, 0.004491961837413393, 0.0037196428329134383, 0.0031814685817398536, 0.0027135685688029604, 0.002357156645820235, 0.002104041818862124, 0.0018649005408837166, 0.0016836113204722722, 0.0015683037131447395, 0.001467881302891426, 0.0013669815401811695, 0.0013002676091766843, 0.0012369666692858701, 0.0011786404557624713, 0.0011184114811865706, 0.0010642360476313759, 0.0010192990874336547, 0.00098763477485752692, 0.00096529724207473282, 0.00094598614662518617, 0.00093392209501681669, 0.00092179571312326475, 0.00090762237866864838, 0.00089302092396397403, 0.00088082887000568095, 0.00086412135751237943, 0.00085231691406100916, 0.00084499874225359508, 0.00083898250637420076, 0.00083555533655110565, 0.0008309027219788129, 0.0008278966950528156, 0.00082721617833399956, 0.00082675407547785722]
six_gram_mean_reuse_data = [0.2126805007506784, 0.17765375595446153, 0.1606563383594973, 0.14938113947509174, 0.14146467972194163, 0.13527960871298991, 0.13030527144576967, 0.12612612505551798, 0.12276992327016585, 0.11974231383882991, 0.11709208137578367, 0.11476637607078725, 0.11255277297986284, 0.11062139235261965, 0.10891677181580413, 0.10730105286992001, 0.1058550942982391, 0.10453381967719835, 0.1033183344785345, 0.10216949342140269, 0.10104385259735719, 0.10004751079996774, 0.099079569369806428, 0.098067448733743567, 0.097210828000929034, 0.096434844959119484, 0.095677496172399817, 0.094902763844329274, 0.094168052665839885, 0.093468757445629949, 0.092808125172983535, 0.092122294651873382, 0.09147107982045681, 0.090870564700265791, 0.090259127174679876, 0.089630674153875711, 0.089075253249049191, 0.088466108201382621, 0.087920527680207555, 0.087376457338520175, 0.086886442213377296, 0.086416740118057334]
five_gram_mean_reuse_data = [0.2126805007506784, 0.17871225035547875, 0.16187040599783037, 0.15118382756352844, 0.1433547958706666, 0.13727880617658691, 0.13258482558837553, 0.12874457010115256, 0.12550608287940132, 0.12260039340999593, 0.12001251216896811, 0.11771511936410534, 0.11558057319273639, 0.113649861804903, 0.11195093108557573, 0.11039024319907172, 0.10895624523865015, 0.10758554688393109, 0.10637281654285911, 0.10519452744540367, 0.10414718873373156, 0.10319614725568863, 0.10234305965401548, 0.1014546807841043, 0.10070979322586225, 0.099889401031378791, 0.099162161720848296, 0.098362670737760421, 0.097641598404089536, 0.09689760997232548, 0.096222906169656286, 0.09556118301602369, 0.094969243303209314, 0.094384223534888206, 0.093840903603028644, 0.093266334092379624, 0.092685448096068712, 0.092150324134672126, 0.091628192315551596, 0.091106814154211777, 0.090599364057779894, 0.090104380846077886]

min_64_reuse_all_no_dupl = [0.011118679770172989, 0.0068643582232886993, 0.0068643582232886993, 0.006113439200025504, 0.0037321318934592971, 0.0037321318934592971, 0.0032210806280977495, 0.0030417060724960083, 0.0027966379457494339, 0.0024179697604332275, 0.0024179697604332275, 0.0024179697604332275, 0.0024179697604332275, 0.0023092209735286577, 0.0021291977480746684, 0.001974853677049848, 0.0015621577739682708, 0.0013293386000380568, 0.0013293386000380568, 0.0012981496046147931, 0.0011261411226726633, 0.0010678651591251036, 0.00099470034003893131, 0.00096765394003361395, 0.00089104966293192559, 0.00086923474836910289, 0.00086923474836910289, 0.00086923474836910289, 0.00082024222444075179, 0.00082024222444075179, 0.00081691483185094334, 0.00081691483185094334, 0.00081691483185094334, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764, 0.00079885218455718764]
six_gram_min_reuse_data = [0.051190953785349845, 0.0074776006618496966, 0.0074776006618496966, 0.0074776006618496966, 0.0074776006618496966, 0.0074776006618496966, 0.0074605467014743944, 0.0074605467014743944, 0.0074605467014743944, 0.0074605467014743944, 0.0074605467014743944, 0.0046017492823946715, 0.0046017492823946715, 0.0046017492823946715, 0.0046017492823946715, 0.0046017492823946715, 0.0046017492823946715, 0.0046017492823946715, 0.0046017492823946715, 0.0046017492823946715, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209, 0.0042746354857499209]
five_gram_min_reuse_data = [0.051190953785349845, 0.016865777666534968, 0.010902299884884517, 0.010902299884884517, 0.0091602836113858707, 0.0091602836113858707, 0.0068606854803027343, 0.0068606854803027343, 0.0065986504716601668, 0.0065986504716601668, 0.0065986504716601668, 0.0065986504716601668, 0.0065986504716601668, 0.0065986504716601668, 0.0044570015302948067, 0.0044570015302948067, 0.0044570015302948067, 0.0044570015302948067, 0.0044570015302948067, 0.0044570015302948067, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0044089419319833355, 0.0039220316165988652, 0.0039220316165988652]

best_dd_64_reuse_all_no_dupl = [0.001514] * len(mean_64_reuse_all_no_dupl)
x_vals_64_reuse_all_no_dupl = np.arange(len(mean_64_reuse_all_no_dupl))

# Experiment length 64 reuse models until convergence
mean_64_reuse_models_long = [0.210823685064, 0.129122429597, 0.101594894291, 0.0812946630906, 0.0683514324618, 0.0617433957523, 0.0581241949325, 0.048154092824, 0.041658158233, 0.034765618463, 0.0319109517672, 0.0229287395915, 0.0141456798014, 0.00744875881319, 0.0104604521398, 0.0100626275755, 0.0120551915973, 0.00340001509272, 0.00302818131301, 0.00256398631266, 0.00227907007469, 0.0019739662669, 0.00174964399804, 0.00157765116964, 0.00146422762625, 0.00137056547886, 0.00129873227889, 0.00123800736059, 0.00117371564731, 0.00110299293071, 0.00103160029793, 0.000980555733882, 0.000947098907829, 0.000925411850551, 0.000893967367192, 0.000888272030034, 0.000890235511643, 0.000885056959372, 0.000877490642874, 0.000874083167631, 0.000874343460218, 0.000874083167631]
min_64_reuse_models_long = [0.0285288997097, 0.00905006825347, 0.00594859022954, 0.00494134741414, 0.00465697795081, 0.00365909521669, 0.00340516559597, 0.00250181212388, 0.0024890634576, 0.00225301897648, 0.00196518316904, 0.00174165006232, 0.00161063453408, 0.00170286715721, 0.00170011188367, 0.00157209923473, 0.00159427053604, 0.00136516007292, 0.00135574226868, 0.00124702546743, 0.00121222788506, 0.00101121863251, 0.00105579590062, 0.000947381477484, 0.000957973774225, 0.000950601020927, 0.000896202095609, 0.000874083167631, 0.00083700440973, 0.000836523800459, 0.000808491498747, 0.000808491498747, 0.000851625022675, 0.000849848006247, 0.000874083167631, 0.000874083167631, 0.000874083167631, 0.000874083167631, 0.000874083167631, 0.000874083167631, 0.000874083167631, 0.000874083167631]
best_dd_64_reuse_models_long = [0.001514] * len(mean_64_reuse_models_long)
x_vals_64_reuse_models_long = np.arange(len(mean_64_reuse_models_long))

# ------------------------------------------------
# plotting

fig ,ax = plt.subplots()

#ax.plot(x_vals_64_reuse_all_no_dupl, mean_64_reuse_all_no_dupl, label='$\langle \\varsigma_s \\rangle_{E3}$', color='r', linestyle='--', marker='d', markersize=7)
#ax.plot(x_vals_32_reuse_all_no_dupl, mean_32_reuse_all_no_dupl, label='$\langle \\varsigma_s \\rangle_{E2}$', color='r', linestyle='--', marker='d', markersize=7)
ax.plot(x_vals_16_reuse_all_no_dupl, mean_16_reuse_all_no_dupl, label='$\langle \\varsigma_s \\rangle_{E1}$', color='r', linestyle='--', marker='d', markersize=7)
ax.plot(x_vals_16_random_gates_reuse_all_no_dupl, mean_16_random_gates_reuse_all_no_dupl, label='$\langle \\varsigma_s \\rangle_{E4}$', color='b', linestyle='--', marker='o', markersize=7)
#ax.plot(np.arange(len(six_gram_mean)), six_gram_mean, label='$\langle \\varsigma_s \\rangle_{6G}$',  linestyle='--', marker='x', markersize=7)
#ax.plot(np.arange(len(six_gram_mean_reuse_data)), six_gram_mean_reuse_data, label='$\langle \\varsigma_s \\rangle_{6G}$',  linestyle='--', marker='x', markersize=7)
#ax.plot(np.arange(len(five_gram_mean)), five_gram_mean, label='$\langle \\varsigma_s \\rangle_{5G}$', color='k', linestyle='--', marker='o', markersize=7)
#ax.plot(np.arange(len(five_gram_mean_reuse_data)), five_gram_mean_reuse_data, label='$\langle \\varsigma_s \\rangle_{5G}$', color='k', linestyle='--', marker='o', markersize=7)

#ax.plot(x_vals_64_reuse_all_no_dupl, min_64_reuse_all_no_dupl, label='$\min \, \\varsigma_{s,E3}$', color='g', linestyle='--', marker='d', markersize=7)
#ax.plot(x_vals_32_reuse_all_no_dupl, min_32_reuse_all_no_dupl, label='$\min \, \\varsigma_{s,E2}$', color='g', linestyle='--', marker='d', markersize=7)
ax.plot(x_vals_16_reuse_all_no_dupl, min_16_reuse_all_no_dupl, label='$\min \, \\varsigma_{s,E1}$', color='g', linestyle='--', marker='d', markersize=7)
ax.plot(x_vals_16_random_gates_reuse_all_no_dupl, min_16_random_gates_reuse_all_no_dupl, label='$\min \, \\varsigma_{s,E4}$', color='c', linestyle='--', marker='o', markersize=7)
#ax.plot(np.arange(len(six_gram_min)), six_gram_min, label='$\min \, \\varsigma_{s,6G}$',  linestyle='--', marker='x', markersize=7)
#ax.plot(np.arange(len(six_gram_min_reuse_data)), six_gram_min_reuse_data, label='$\min \, \\varsigma_{s,6G}$',  linestyle='--', marker='x', markersize=7)
#ax.plot(np.arange(len(five_gram_min)), five_gram_min, label='$\min \, \\varsigma_{s,5G}$', color='m',  linestyle='--', marker='o', markersize=7)
#ax.plot(np.arange(len(five_gram_min_reuse_data)), five_gram_min_reuse_data, label='$\min \, \\varsigma_{s,5G}$', color='m',  linestyle='--', marker='o', markersize=7)


#ax.plot(x_vals_64_reuse_all_no_dupl, best_dd_64_reuse_all_no_dupl, label='$\min \, \\varsigma_{s,DD}$', color='b')
#ax.plot(x_vals_32_reuse_all_no_dupl, best_dd_32_reuse_all_no_dupl, label='$\min \, \\varsigma_{s,DD}$', color='b')
ax.plot(x_vals_16_reuse_all_no_dupl, best_dd_16_reuse_all_no_dupl, label='$\min \, \\varsigma_{s,DD}$', color='b')

ax.grid(True)
for item in (ax.get_xticklabels()+ax.get_yticklabels()):
    item.set_fontsize(20)
plt.yscale('log')
plt.xlabel('Generation', fontsize=20)

#plt.xlim(0, len(six_gram_min_reuse_data) - 1)
#plt.xlim(0, len(mean_32_reuse_all_no_dupl) - 1)
plt.xlim(0, len(mean_16_reuse_all_no_dupl) - 7)

plt.ylabel('Score', fontsize=20)
#plt.xticks([0,1,2,3,4])

#plt.ylim(0.004, 0.1)
box = ax.get_position()
ax.set_position([box.x0, box.y0, box.width * 0.75, box.height])

# Put a legend to the right of the current axis
ax.legend(loc='center left', bbox_to_anchor=(1, 0.5), prop={'size': 20})
plt.show()


==> plot_histograms.py <==
import matplotlib
matplotlib.use('Agg')
import cPickle as cp
import numpy as np
import matplotlib.pyplot as p
from matplotlib.pyplot import cm

def plotData():
    x_max = 0.2
    num_experiments = 14
    colors = cm.rainbow(np.linspace(0, 1, num_experiments))
    for i, c in zip(np.arange(num_experiments), colors):
        #data = cp.load(open('/home/august/git/Data/Dynamical_Decoupling/Run_3/data/gen_%d_data_0.100000_10000_32.pkl' %i, 'r'))
        data = cp.load(open('../../../data/gen_%d_data_0.100000_20000_64.pkl' %i, 'r'))
        scores = data['scores']
        n, bins, patches = p.hist(scores, range=[0., x_max], normed=0, bins=100, label='Generation %d' %i, alpha=.5, color=c)
    #data = cp.load(open('../../../data/from_32_to_64.pkl', 'r'))
    #scores = data['scores'][:200]
    #print np.mean(scores)
    #n, bins, patches = p.hist(scores, range=[0., x_max], normed=1, bins=100, label='gen_%d' %9999, alpha=.5)
    x_ref = [0.037175, 0.037175] 
    y_ref = [12000,0]
    p.plot(x_ref, y_ref, linestyle='--', color='g', alpha=.5)
    #p.ylim([0, 30])
    p.xlim([0., x_max])
    p.ylim([0.,12000])
    p.yticks([0, 2000, 4000, 6000, 8000, 10000, 12000],[0, 10, 20, 30, 40, 50, 60])
    p.xlabel('Score')
    p.ylabel('Percentage of Data Set')
    #p.legend(prop={'size':9})    
    f0 = p.gcf()
    #p.show()
    f0.savefig('data_comparison.pdf')
    p.close()

if __name__ == '__main__':
    plotData()


==> plotting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "matplotlib.use('nbagg')\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig=plt.figure()\n",
    "ax = fig.add_subplot(111)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "x=np.linspace(-10,10,500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "y=np.sin(8*x)+0.5*np.sin(4*x)+0.3*np.sin(2*x)+0.1*np.sin(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x105fb1110>"
      ]
     },
     "execution_count": 23,
     "output_type": "execute_result",
     "metadata": {}
    }
   ],
   "source": [
    "ax.set_title('A fast oscillating function')\n",
    "ax.set_ylabel('Y')\n",
    "ax.set_xlabel('X')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x1060268d0>]"
      ]
     },
     "execution_count": 24,
     "output_type": "execute_result",
     "metadata": {}
    }
   ],
   "source": [
    "ax.plot(x,y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "metadata": {}
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\">"
      ]
     },
     "output_type": "execute_result",
     "metadata": {}
    }
   ],
   "source": [
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('ex_oscillation.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    ""
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2.0
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}
